Fundamental Bounds to Time-Harmonic Quadratic Metrics in Electromagnetism: Overview and Implementation

Fundamental bounds on quadratic electromagnetic metrics are formulated and solved via convex optimization. Both dual formulation and method-of-moments formulation of the electric field integral equation are used as key ingredients. The trade-off between metrics is formulated as a multi-objective optimization resulting in Pareto-optimal sets. Substructure fundamental bounds are also introduced and formulated as additional affine constraints. The general methodology is demonstrated on a few examples of minimal complexity and all examples are supported with freely available MATLAB codes contained in the developed package on fundamental bounds.

==> codes/QNCQPQuadLin.m <==
function [primalOpt, gOpt, xOpt, constVal, lambdaVec] = QNCQPQuadLin ...
    (A, a, a0, lambdaVec, verbosity, varargin)
%% quadratic program with N quadratic constraints
% This function solves quadratic program with N quadratic constraints
% of the form
% min { x'*A*x + Re[x'*a] + a0 },
% s.t. { x'*B_i*x + Re[x'*b_i] + b0_i = 0 }, i = 1..nConst.
% It is assumed that A, B_i are hermitian and matrix B_1 is full rank and
% positive definite. It is further assumed that at least one of {a, b_i} is
% non-zero.
%
% INPUTS
%  A: matrix of the optimized metric, double [N x N]
%  a: vector of the optimized metric, double [N x 1]
%  a0: real number of the optimized metric, double [1 x 1]
%  lambdaVec: initial guess of Lagrange's multipliers, real [nConst x 1]
%  verbosity: reporting flag (0 -> do not report, 1 -> basic report
%     2 -> basic report + PSD boundary proximity (slowdown), 
%     3 -> full report including graphics (slow)), integer [1 x 1]
%  varargin: triplets (B_i,b_i,b0_i) of the constraint, double
%  ([N x N],[N x 1],[1 x 1])
%
% OUTPUTS
%  primalOpt: value of optimized metric at xOpt, double [1 x 1]
%  gOpt: minimum of dual function, double [1 x 1]
%  xOpt: solution to the problem, double [N x 1]
%  constVal: constraint value at xOpt, double [nConst x 1]
%  lambdaVec: optimal value of Lagrange's multiplier, double [nConst x 1]
%
% SYNTAX
%
% [primalOpt, gOpt, xOpt, constVal, lambdaVec] = solvers.QCQP.QNCQPQuadLin ...
%    (A, a, a0, lambdaVec, verbosity, varargin)
%
% TODO - Allow for [] (empty) inputs
%
% Included in AToM, info@antennatoolbox.com
% (c) 2020, Lukas Jelinek, CTU in Prague, lukas.jelinek@antennatoolbox.com
% (c) 2021, Jakub Liska, CTU in Prague, jakub.liska@antennatoolbox.com
% mcode

% number of constraints
nConst = size(varargin,2)/3;

% number of unknowns
nUnknowns = size(A, 1);

% Cholesky factor of B_1 and settings of eigs routine
L = chol(varargin{1,1});
opt.cholB = 1; % matrix B is a Cholesky factor
opt.tol = 1e-10; % eigs convergence tolerance
opt.p = max(min(20, nUnknowns),ceil(0.2*nUnknowns));  % Krylov subspace


%% initialization of Lagrange's multipliers

% maximum allowed value of lambdaVec(1,1) to be in
% positive definite region (PDR)
lambdaLeadMax =  lambdaLeadMaxFun();

% check if lambdaVec is in PDR
if lambdaVec(1,1) > lambdaLeadMax
    if verbosity > 0
        disp('invalid guess')
    end
    % setup an initial Lagrange's multiplier that is in PDR
    if abs(lambdaLeadMax) < 100*eps
        lambdaVec(1,1) = - 1e-6; % adhoc treatment of zero eigenvalue
    else
        lambdaVec(1,1) = lambdaLeadMax - abs(lambdaLeadMax)/10;
    end
end

if verbosity > 1
    disp(['Proximity to PSD boundary: ', num2str( ...
        2*abs((lambdaLeadMax - lambdaVec(1,1))/...
               (lambdaLeadMax + lambdaVec(1,1))))])
end    

%% initial value of dual function

tmp = vectorSum(1);
H = A - matrixSum(1); % Hessian matrix of Lagrangian
xOpt = -0.5*mldivide(H,a - tmp); % initial solution
gOld = real(0.5*(a - tmp)'*xOpt) + ...
    (a0 - constantSum(1)); % initial value of dual function

%% plot results

% plot evolution of Lag. multipliers
if verbosity > 2
    iterCount1 = 1;
    LamPlot = [];
    LamPlot = [LamPlot, lambdaVec];
    LamFig = figure;
    for iFig = 1:size(lambdaVec, 1)
    plot(1:iterCount1, LamPlot(iFig,:), '-o')
    hold on
    end
end

% plot evolution of dual function
if verbosity > 2
    iterCount = 1;
    gPlot = [];
    gPlot = [gPlot, gOld];
    gFig = figure;
    plot(1:iterCount, gPlot, 'g-o')
end

% plot evolution of constraints
if verbosity > 2
    iterCount2 = 1;
    conPlot = [];
    
    tmpCon = nan(nConst, 1);
    for iCon = 1:nConst
        tmpCon(iCon, 1) = xOpt'*varargin{1,3*(iCon-1)+1}*xOpt + ...
            real(xOpt'*varargin{1,3*(iCon-1)+2}) + ...
            varargin{1,3*(iCon-1)+3};
    end
    
    conPlot = [conPlot, tmpCon];
    conFig = figure;
    for iFig = 1:size(lambdaVec, 1)
        plot(1:iterCount2, real(conPlot(iFig,:)), '-o')
        hold on
    end
end

%% Newton's iteration
err = Inf; % decision variable for convergence
maxNewtonIter = 100; % maximum number of Newton's steps
iter = 0; % iteration counter

while err > 1e-10 && iter < maxNewtonIter % tolerance
    iter = iter + 1; % iteration counter
    
    gradDual = zeros(nConst,1); % gradient of dual fucntion
    HessDual = zeros(nConst); % % Hessian matrix of dual function
    
    for iConst = 1:nConst
        gradDual(iConst,1) = - real((varargin{1,3*(iConst-1)+1}*xOpt + ...
           varargin{1,3*(iConst-1)+2})'*xOpt) - varargin{1,3*(iConst-1)+3};
        
        for jConst = iConst:nConst
            HessDual(iConst,jConst) = ...
                - 2*real((varargin{1,3*(iConst-1)+1}*xOpt +...
                varargin{1,3*(iConst-1)+2}/2)'* ...
                mldivide(H,(varargin{1,3*(jConst-1)+1}*xOpt + ...
                varargin{1,3*(jConst-1)+2}/2)));
        end
    end
    HessDual = HessDual + HessDual.';
    HessDual = HessDual - diag(diag(HessDual))/2;
    
    p  = - mldivide(HessDual,gradDual); % proposed Newton's shift
    
    % If the step is too large, fix it, but allow for an overshot
    if norm(p) > norm(lambdaVec)
        if verbosity > 0
        disp('Step is too large.')
        end
        p = p / norm(p)* norm(lambdaVec) / 2;
    end
    
% alpha is choosen so as to A - matrixSum(1) - alpha*matrixSumP(1) > 0, where
% matrixSum(1) is evaluated at the old lambdaVec. This forces the new
% lambdaVec to lie in the PDR.
% For alpha > 0 this gives alpha < 1/eigs(matrixSumP(1), A - matrixSum(1),...
%  1, 'lr').
% For alpha < 0 this gives alpha > 1/eigs(matrixSumP(1), A - matrixSum(1),...
% 1, 'sr').
% In the case of alpha < 0, the value alpha = 1 is acceptable - Netwon is
% propagating away from the PDR boundary.
% In the case of alpha > 0, its value is limited to alpha < 1;
    try
        opt.cholB = 1;
        alpha = 0.9*1/eigs(matrixSumP(1), chol(A - matrixSum(1)), ...
        1, 'lr', opt);
    catch ME
        switch ME.identifier
            case 'MATLAB:posdef'
                warning('Matrix is not positive definite.');
                opt.cholB = 0;
                alpha = 0.9*1/eigs(matrixSumP(1), A - matrixSum(1), ...
                1, 'lr', opt);
            otherwise
                error('Something unexpected');
        end
    end
 
    if isnan(alpha) % if eigs failed, use eig
        alpha = 0.9*1/max(real(eig(matrixSumP(1), A - matrixSum(1))));
        if verbosity > 0
            disp('Eigs failed. Full eig is used.')
        end
    end
    
    % alpha \in (0,1)
    if alpha < 0
        alpha = 1;
    else
        alpha = min(real(alpha), 1);
    end
    
    lambdaVec = lambdaVec + real(alpha*p); % proceed with the Newton's step
    
    if verbosity > 0
        disp(['Overshot control, alpha = ',num2str(alpha)])
    end
    
    if verbosity > 1
        lambdaLeadMax =  lambdaLeadMaxFun();
        disp(['Proximity to PSD boundary: ', num2str( ...
        2*abs((lambdaLeadMax - lambdaVec(1,1))/...
               (lambdaLeadMax + lambdaVec(1,1))))])
    end   
    
    % dual function after Newton's step
    tmp = vectorSum(1);
    H = A - matrixSum(1); % Hessian matrix of Lagrangian
    xOpt = -0.5*mldivide(H,a - tmp); % initil solution
    gOpt = real(0.5*(a - tmp)'*xOpt) + ...
        (a0 - constantSum(1)); % initial value of dual function
    
    % relative error
    err = 2*abs((gOld - gOpt)/(gOld + gOpt));
    if verbosity > 0
        disp(['Newton step (N = ', num2str(iter), ...
            '), relative error = ', num2str(err)])
    end
    gOld = gOpt;
    
    % plot evolution of Lag. multipliers
    if verbosity > 2
    iterCount1 = iterCount1 + 1;
    LamPlot = [LamPlot, lambdaVec];
    figure(LamFig);
    for iFig = 1:size(lambdaVec, 1)
    plot(1:iterCount1, LamPlot(iFig,:), '-o')
    hold on
    end
    hold off
    grid on
    end
    
    % plot evolution of dual function
    if verbosity > 2
        iterCount = iterCount + 1;
        gPlot = [gPlot, gOld];
        figure(gFig);
        plot(1:iterCount, gPlot, 'g-o')
        grid on
    end
    
    % plot evolution of constraints
    if verbosity > 2
        iterCount2 = iterCount2 + 1;
 
        tmpCon = nan(nConst, 1);
        for iCon = 1:nConst
            tmpCon(iCon, 1) = xOpt'*varargin{1,3*(iCon-1)+1}*xOpt + ...
                real(xOpt'*varargin{1,3*(iCon-1)+2}) + ...
                varargin{1,3*(iCon-1)+3};
        end
        
        conPlot = [conPlot, tmpCon];
        figure(conFig);
        for iFig = 1:size(lambdaVec, 1)
            plot(1:iterCount2, real(conPlot(iFig,:)), '-o')
            hold on
        end
        hold off
        grid on
    end
    
end

if iter >= maxNewtonIter
    warning('slow convergence')
end

if verbosity > 2
    figure(gFig);
    xlabel('Newton interations')
    ylabel('vaue of dual function')
    
    figure(LamFig);
    xlabel('Newton interations')
    ylabel('value of Largrange multipliers')
    
    figure(conFig);
    xlabel('Newton interations')
    ylabel('value of constraints')
end

%% results
primalOpt = real((A*xOpt + a)'*xOpt) + a0;
constVal = nan(nConst,1);

for i4 = 1:nConst
    constVal(i4,1) = real((varargin{1,3*(i4-1)+1}*xOpt + ...
        varargin{1,3*(i4-1)+2})'*xOpt) + varargin{1,3*(i4-1)+3};
end
%% Auxiliary functions

    function [OUT] = matrixSum (M)
        OUT = 0;
        for i1 = M:nConst
            OUT = OUT + lambdaVec(i1,1)*varargin{1,3*(i1-1)+1};
        end
    end

    function [OUT] = vectorSum (M)
        OUT = 0;
        for i2 = M:nConst
            OUT = OUT + lambdaVec(i2,1)*varargin{1,3*(i2-1)+2};
        end
    end

    function [OUT] = constantSum (M)
        OUT = 0;
        for i3 = M:nConst
            OUT = OUT + lambdaVec(i3,1)*varargin{1,3*(i3-1)+3};
        end
    end

    function [OUT] = matrixSumP (M)
        OUT = 0;
        for i1 = M:nConst
            OUT = OUT + p(i1,1)*varargin{1,3*(i1-1)+1};
        end
    end

    function lambdaLeadMax = lambdaLeadMaxFun % asses pos. def. region
        
        lambdaLeadMax = real(eigs(A - matrixSum(2), ...
            L, 1, 'sr', opt)); % pos. def. region
        
        % When multipliers are too far, eigs fails.
        while isnan(lambdaLeadMax)
           if verbosity > 0
               disp('Eigs failed. Full eig is used.')
           end
           lambdaLeadMax = min(real(eig(A - matrixSum(2), varargin{1,1})));
        end
    end
end

==> codes/exMaxPaCUZpowerConstMoM2D.m <==
%% exMaxPaCUZpowerConstMoM2D - example of the use of minMaxPaPsPeZpowerConst
% This example shows an evaluation of maximum absorption constrained by
% complex power conservation, using controllable region and far-field 
% constraints. The absorbed power in the entire structure is optimized. 
% The optimization assumes a user defined excitation via vector V.
%
% Included in AToM, info@antennatoolbox.com
% (c) 2021, Lukas Jelinek, CTU in Prague, lukas.jelinek@antennatoolbox.com
% mcode

clear;
close all;
clc;

%% dimensions
Wpatch = 17e-3; % x-width of patch
Lpatch = Wpatch; % y-width of patch 

Wground = 60e-3; % x-width of ground
Lground = 60e-3; % y-width of ground

height = 3*1e-3; % height of patch above ground

%% Create and plot mesh - Pixellized structure of Nx x Ny cells

% bottom patch
NxGround = 11; % number of pixels in x-direction
NyGround = 11; % number of pixels in y-direction
PX  = 1*ones(NyGround, NxGround);
[nodes, connectivityList] = ...
   models.utilities.meshPublic.pixelGridToOrthoMesh(PX, 1);

% top patch
NxPatch = 10; % number of pixels in x-direction
NyPatch = 10;  % number of pixels in y-direction
PX  = 1*ones(NyPatch, NxPatch);
[nodesPatch, connectivityListPatch] = ...
   models.utilities.meshPublic.pixelGridToOrthoMesh(PX, 1);

% scale
nodes(:,1) = nodes(:,1) / NxGround * Lground;
nodes(:,2) = nodes(:,2) / NyGround * Wground;
nodesPatch(:,1) = nodesPatch(:,1) / NxPatch * Wpatch;
nodesPatch(:,2) = nodesPatch(:,2) / NyPatch * Lpatch;

% shift top patch
nodesPatch = models.utilities.meshPublic.translateMesh(...
    nodesPatch, [0,0,height]);

% join meshes
[nodes, connectivityList] = ...
    models.utilities.meshPublic.uniteMeshes(nodes, ...
   connectivityList, nodesPatch, connectivityListPatch);

% create mesh structure
mesh = models.utilities.meshPublic.getMeshData2D(nodes, connectivityList);
meshPlot = models.utilities.meshPublic.getMeshData2D(...
    nodes*NxPatch/Wpatch, connectivityList);
plotBF = models.solvers.MoM2D.basisFcns.getBasisFcns(meshPlot);

%% Set frequency range and initialize variables
Nka = 30; % number of frequency points
kaList = mesh.normDistanceA/Wpatch*0.953*...
    linspace(1 - 0.01,1 + 0.01,Nka); % electric size

fList = nan(1,Nka); % frequency
ZsList = nan(1,Nka); % surface resistance
PaOptList = nan(1,Nka); % optimized absorbed power

%% Excitation
% planewave
planeWaveData.propagationVector = [0 0 -1];
planeWaveData.initElectricField = [0 1 0];
planeWaveData.axialRatio = Inf;
planeWaveData.direction = 'right';

%% Setting controllable region - rectangular prism
% prepare basis functions
basisFunc = models.solvers.MoM2D.basisFcns.getBasisFcns(mesh);

userData.polarity = 'uncontrollable'; % size data define (un)controllable
userData.type = 'rectPrism';
userData.dx = 2*Lground; % x-size of selected region
userData.dy = 2*Lground; % y-size of selected region
userData.dz = height; % z-size of selected region
userData.centre = [0,0,0]; % center of selected region

[NBF, NBFc, NBFu, BFtoBFc, BFtoBFu] = ...
   controllableRegion.defineControllableRegion (mesh, basisFunc, userData);

%% plot mesh

options.showEdges = true;
options.showTriangles = true;
hndlMesh = results.plotMesh(meshPlot, 'options', options);
hndlMesh.triangles.FaceColor = 'flat';
hndlMesh.triangles.FaceVertexCData = ...
    repmat([255,255,153]/255,[meshPlot.nTriangles,1]);
view(-36,33);

% make edges in controlable region blue
% set( hndlMesh.edges(basisFunc.data(BFtoBFc,3)) , 'Color', [0 0 1]);

% make triangles in controlable region blue
triaInd = unique([basisFunc.data(BFtoBFc,2);basisFunc.data(BFtoBFc,4)]);
hndlMesh.triangles.FaceVertexCData(triaInd,:) = ...
    repmat([102,192,237]/255,[size(triaInd,1),1]);

% triange opacity
hndlMesh.triangles.FaceAlpha = 0.7;

hndlMesh.type = 'mesh'; 
export.plot2TikZ(hndlMesh,...
    'FileName','mesh_maxAbsorption')

%% Solver settings
MoMVerosity    = 0; % verbosity of MoM
OptimVerbosity = 1; % verbosity of optimization
normalize = true; % true / false  - normalization of MoM quantities
quadOrder = 5; % order of quadrature

%% frequency sweep

% initial Lagrange's multipliers
lambdaInitList = [- 1; 0];

for ika = Nka:-1:1

   ka = kaList(1,ika);
   k0 = ka/mesh.normDistanceA;
   lambda0 = 2*pi/k0;
   f0 = models.utilities.constants.c0/lambda0;
   fList(1,ika) = f0;
   
   ZsList(1,ika) = 0.01;
   
   % evaluate MoM matrices
   [OP, ~] = models.utilities.matrixOperators.MoM2D.batch.evaluate(...
       mesh, f0, ZsList(1,ika), 'quadOrder', quadOrder, 'verbosity', ...
       MoMVerosity, 'normalize', normalize, 'symmetrize', true, ...
       'usegpu', true, 'requests', {'R0','Rmat', 'X0','Xmat', ...
       'U','Fph', 'Fth'});
   
   % define radiation intensity direction, component and frequency
   OP.theta = 0;
   OP.phi = pi/2;
   OP.component = 'total';
   OP.f0 = f0;
   OP.U = OP.U_hndl(OP.f0, OP.theta, OP.phi, OP.component);
   
   %% Excitation
   % planewave
   V = models.solvers.MoM2D.excitation.planeWave(mesh, basisFunc, ...
      planeWaveData, k0, quadOrder);
   
   if normalize
      %  normalized --> V [Volt]
      V = V./mesh.triangleEdgeLengths(OP.BF.data(:,3),1);
   end
   
   %% affine constraints
   [~, ~, ~, ~, ~, Vu] = controllableRegion.decompHndls(BFtoBFc, BFtoBFu);
   
   % affine constraint on C/U region
   OP.Aaff = Vu(OP.R0 + OP.Rmat + 1i*OP.X0 + 1i*OP.Xmat);
   OP.aAff = - Vu(V);
   
   % affine constraint on far-field
   OP.Aaff = [OP.Aaff; ...
              OP.Fth_hndl(OP.f0, OP.theta, OP.phi);...
              OP.Fph_hndl(OP.f0, OP.theta, OP.phi)];
   OP.aAff = [OP.aAff;0;0];    
   
   %% optimization

   % optimization
   [PaOptList(1,ika), ~, ~, IOpt, lambdaInitList, tocTime] = ...
    optimProblems.minMaxPaPsPeZpowerConst(OP, V, 'max', 'Pa', ...
    'lambdaVec', lambdaInitList, 'verbosity', OptimVerbosity);
  
   UOptList(1, ika) = (IOpt'*OP.U_hndl(OP.f0, OP.theta, OP.phi, ...
   OP.component)*IOpt);
   
   if normalize
      % remove normalization --> I[A/m]
      IOpt = IOpt./mesh.triangleEdgeLengths(OP.BF.data(:,3),1);
   end
   
disp(['frequency countdown = ',num2str(Nka - ika)])
end

%% Plot results
kWpatch = kaList/mesh.normDistanceA*Wpatch;
S0   = norm(planeWaveData.initElectricField)^2 / ...
   (2*models.utilities.constants.Z0); % impinging power flux
Area = Lground*Wground;

figure;
semilogy(kWpatch,real(PaOptList/(S0*Area)));
grid on;
xlabel('kW');
ylabel('P_a / ( S_0 Area)');

data = [kWpatch', real(PaOptList/(S0*Area))'];
save('maxAbsorption.tsv', 'data', '-ascii');

%% Plot current
hndlCurrent = results.plotCurrent(meshPlot, 'basisFcns', plotBF, 'Ivec', IOpt, ...
    'part', 'abs', 'scale', 'logarithmic', 'arrowScale', 'proportional');
view(-36,33);
hndlCurrent.type = 'current';
export.plot2TikZ(hndlCurrent,...
   'FileName','current_maxAbsorption');

%% Plot radiation pattern
theta = linspace(0, pi, 50);
phi = linspace(0, 2*pi, 50);

farfield = results.calculateFarField(mesh, f0, 'theta', theta, ...
   'phi', phi, 'basisFcns', basisFunc, 'iVec', IOpt);
hndlFarField = results.plotFarField('farField', abs(farfield.D), ...
   'theta', theta, 'phi', phi);
view(-36,33);
hndlFarField.type = 'farField';
export.plot2TikZ(hndlFarField,...
   'FileName','farField_maxAbsorption');

==> codes/exMinQselfResVsDelta.m <==
%% exMinQselfResVsDelta - example of use minQselfResVsDelta
% This stript provides example of use minQselfResVsDelta function to minimize
% selfresonant Q for given structure with radiation matrix R0, reakctance matrix
% X0, stored energy matrix omW and Delta.
%
% AToM package Fundamental Bounds, info@antennatoolbox.com
% (c) 2021, Jakub Liska, CTU in Prague, jakub.liska@antennatoolbox.com
% mcode

clc;
clear;
close all;

nParetoPoints = 20;

%% Mesh
Nx = 10;
Ny = 5;
PX = 2*ones(Ny, Nx);
[~, ~, mesh] = models.utilities.meshPublic.pixelGridToOrthoMesh(PX, 1);

% mesh = geometry.sphericalShell(38);
%% MoM matrices
ka = 0.5; % electrical size
Zs = 0.01; % surface impedance

% smallest circumscribing sphere
a = models.utilities.meshPublic.getCircumsphere(mesh.nodes);

f = ka*models.utilities.constants.c0()/(2*pi*a); % frequaency
[OP, ~] = models.utilities.matrixOperators.MoM2D.batch.evaluate(mesh, f, Zs,...
   'normalize', true, 'symmetrize', true, 'quadOrder', 5,...
   'requests', {'R0', 'X0', 'omW', 'Rmat', 'Xmat'}, 'usegpu', true); % get matrix operators

%% clasical parreto
nParetoPoints2 = 15;
p = tic;
alphaList = nan(1,nParetoPoints2);
alphaList(1:3) = [0, 0.5, 1];
Qlist2 = nan(1,nParetoPoints2);
DeltaList2 = nan(1,nParetoPoints2);
lambdaVec = zeros(1,2);
verbosity = 0;

norm_mat = @(M) M/norm(M);
normMat.R0 = norm_mat(OP.R0);
normMat.X = norm_mat(OP.X0 + OP.Xmat);

for ind = 1:nParetoPoints2
   alpha = alphaList(ind);
   normMat.P = norm_mat(alpha*0.5*OP.omW + (1 - alpha)*OP.Rmat);
   [~, ~, Ivec, lambdaVec] = solvers.QCQP.minAstBn( - normMat.R0,...
   lambdaVec, verbosity,...
   normMat.P, {}, - 1,...
   normMat.X, {}, 0);

Qlist2(ind) = 0.5*real(((Ivec'*OP.omW*Ivec) + abs(Ivec'*OP.X0*Ivec))/...
   (Ivec'*OP.R0*Ivec));
DeltaList2(ind) = real((Ivec'*OP.Rmat*Ivec)/(Ivec'*OP.R0*Ivec));
   
   if ind > 2
      [alphaList, sIndex] = sort(alphaList);
      Qlist2 = Qlist2(sIndex);
      DeltaList2 = DeltaList2(sIndex);
      
      if ind < nParetoPoints2
         dist = abs(DeltaList2(2:ind-1) - DeltaList2(1:ind-2)).*...
            abs(Qlist2(2:ind-1) - Qlist2(1:ind-2));
         [~, maxDist] = max(dist);
         alphaList(ind+1) = mean(alphaList([maxDist, maxDist + 1]));
      end
   end
end

optQselfRes = min(Qlist2);
optDeltaSelfRes = min(DeltaList2);

nQ = optQselfRes./Qlist2;
nDelta = optDeltaSelfRes./DeltaList2;

toc(p)

%% compute by adding constraint
% pareto borders
cp = tic;

% pareto points
for iPoint = nParetoPoints2+1:nParetoPoints
   % distance between points
   dist = abs(nDelta(2:iPoint-1) - nDelta(1:iPoint-2)).*...
      abs(nQ(2:iPoint-1) - nQ(1:iPoint-2));
   [~, maxDist] = max(dist); % maximal distance
   
   % new point
   nDelta(iPoint) = mean(nDelta([maxDist, maxDist + 1]));
   Qopt = optimProblems.minQselfResVsDelta(OP,...
      optDeltaSelfRes/nDelta(iPoint),'verbosity', 0);
   nQ(iPoint) = optQselfRes/Qopt;
   
   [nDelta, ind] = sort(nDelta);
   nQ = nQ(ind);
end
toc(cp)

fHndl = figure();
plot(nDelta, nQ, 'o-');
xlabel('Delta_{min}/Delta');
ylabel('Q_{min}/Q');

% data = [1./nDelta', 1./nQ'];
% save('paretoQdelta.tsv', 'data', '-ascii');

==> codes/exMinQvsDeltaVsDswpSelfRes.m <==
%% exMaxQvsDeltaVsDswpSelfRes
% This script provides computation of Q-factor, dissipation factor and
% directivity pareto optimal points using convex cobination Q-delta and D
% sweep.
%
% AToM package Fundamental Bounds, info@antennatoolbox.com
% (c) 2021, Jakub Liska, CTU in Prague, jakub.liska@antennatoolbox.com
% mcode

clc, clear, close all;

nParetoPoints = [10, 5]; % [D-sweep, Q-delta]
verbosity = 1;
charModAcceleration = true;
direction = 0; % 0: broadside, 1: endfire

%% Mesh
Nx = 10;
Ny = 5;
PX = 2*ones(Ny, Nx);
[~, ~, mesh] = models.utilities.meshPublic.pixelGridToOrthoMesh(PX, 1);

% mesh = geometry.sphericalShell(110);
%% MoM matrices
ka = 0.5; % electrical size
Zs = 0.01; % surface impedance

% smallest circumscribing sphere
a = models.utilities.meshPublic.getCircumsphere(mesh.nodes);

f = ka*models.utilities.constants.c0()/(2*pi*a); % frequaency
[OP, ~] = models.utilities.matrixOperators.MoM2D.batch.evaluate(mesh, f, Zs,...
    'normalize', true, 'symmetrize', true, 'quadOrder', 7,...
    'requests', {'R0', 'omW', 'Rmat', 'U', 'X0', 'Xmat', 'Fph', 'Fth', 'S1'},...
    'usegpu', true); % get matrix operators
if direction == 0
    OP.F = OP.Fth_hndl(f, 0, 0); % broaside farfield
    OP.U = OP.U_hndl(f, 0, 0, 'theta'); % broadside
    OP.U2 = OP.U_hndl(f, pi, 0, 'theta'); % broadside2
else
    OP.F = OP.Fph_hndl(f, pi/2, 0); % endfire farfield
    OP.U = OP.U_hndl(f, pi/2, 0, 'phi'); % endfire
    OP.U2 = OP.U_hndl(f, pi/2, pi, 'phi'); % endfire2
end

%% char mod accelareation
if charModAcceleration
    [Vm, lam] = eig(OP.X0, OP.R0, 'vector');
    modes = abs(lam) < 1e15;
    
    [~, ~, Vf] = svd(OP.F, 'econ');
    
    V = [normalize(Vm(:,modes),1, 'norm'), Vf];
    if sum(modes)+1 ~= rank(V)
        figure(); bar3(abs(V'*V));
        warning('Matrix V has dependent columns!');
    end
    
    OP.R0 = V'*OP.R0*V;
    OP.omW = V'*OP.omW*V;
    OP.X0 = V'*OP.X0*V;
    OP.Xmat = V'*OP.Xmat*V;
    OP.Rmat = V'*OP.Rmat*V;
    OP.U = V'*OP.U*V;
    OP.U2 = V'*OP.U2*V;
end

%% prepare matrix and functions
normMat_fun = @(M) M/norm(M);

normMat.R0 = normMat_fun(OP.R0);
normMat.W = normMat_fun(OP.omW);
normMat.X = normMat_fun(OP.X0 + OP.Xmat);
normMat.Rmat = normMat_fun(OP.Rmat);
normMat.U = normMat_fun(OP.U);

D_fun = @(x) 8*pi*real((x'*OP.U*x)/(x'*OP.R0*x));
D_fun2 = @(x) 8*pi*real((x'*OP.U2*x)/(x'*OP.R0*x));
Q_fun = @(x) 0.5*real(((x'*OP.omW*x) + abs(x'*OP.X0*x))/(x'*OP.R0*x));
delta_fun = @(x) real((x'*OP.Rmat*x)/(x'*OP.R0*x));

D_constraintMat = @(D0) normMat_fun(8*pi*OP.U - D0*OP.R0);

%% G pareto initialization
Qlist = nan(nParetoPoints);
deltaList = nan(nParetoPoints);
Dlist = nan(nParetoPoints);

if direction == 0
    eAlpha = 3; % broadside
else
    eAlpha = 7; % endfire
end
alphaList = linspace(0, 1, nParetoPoints(2)).^eAlpha;

%% no D
lambdaVec = zeros(1,2);
ang = [pi/2, pi];
for ind = 1:nParetoPoints(2)
    alpha = alphaList(ind);
    matP = normMat_fun(alpha*OP.omW + (1 - alpha)*OP.Rmat);
    matP = 0.5*(matP + matP');
    
    [~, ~, Ivec, lambdaVec, dg] = solvers.QCQP.minAstBn( - normMat.R0,...
        lambdaVec, verbosity,...
        matP, {}, - 1,...
        normMat.X, {}, 0);
    
    if dg
        err = [Ivec'*matP*Ivec - 1;...
            Ivec'*normMat.X*Ivec];
        disp(err);
    end
    
    Qlist(1,ind) = Q_fun(Ivec);
    deltaList(1,ind) = delta_fun(Ivec);
    Dlist(1,ind) = max([D_fun(Ivec), D_fun2(Ivec)]);
    %
    %     [ang, ~] = fminsearch(@(ang) -abs(OP.Fph_hndl(f, ang(1),ang(2))*...
    %         Ivec), ang);
    %     Dlist(1,ind) = real(abs(OP.Fph_hndl(f, ang(1),ang(2))*...
    %         Ivec)^2/(Ivec'*OP.R0*Ivec));
end

%% D
Dmin = min(Dlist(1,:));
if direction == 0
    Dmax = 1.3*Dmin; % broadside
else
    Dmax = 20*Dmin; % endfire
end
ec = 1;

Dswp = Dmin + (Dmax - Dmin)*linspace(0, 1, nParetoPoints(1)).^ec;
Dlist(2:end,:) = repmat(Dswp(2:end).', 1, nParetoPoints(2));

%% D sweep
for indD = 2:nParetoPoints(1)
    lambdaVec = zeros(1,3);
    for ind = 1:nParetoPoints(2)
        if Dlist(indD,ind) > Dlist(1,ind)
            alpha = alphaList(ind);
            
            matP = normMat_fun(alpha*OP.omW + (1 - alpha)*OP.Rmat);
            matP = 0.5*(matP + matP');
            matD = normMat_fun(D_constraintMat(Dlist(indD,ind)));
            
            try
                
                [~, ~, Ivec, lambdaVec, dg] = solvers.QCQP.minAstBn( - normMat.R0,...
                    lambdaVec, verbosity,...
                    matP, {}, - 1,...
                    normMat.X, {}, 0,...
                    matD, {}, 0);
            catch msg
                warning('Divergence of dual problem');
                Qlist(indD,ind) = Qlist(indD-1,ind);
                deltaList(indD,ind) = deltaList(indD-1,ind);
                Dlist(indD,ind) = Dlist(indD-1,ind);
            end
            
            if dg || isempty(Ivec)
                err = [Ivec'*matP*Ivec - 1;...
                    Ivec'*normMat.X*Ivec;...
                    Ivec'*matD*Ivec];
                disp(err);
                
                Qlist(indD,ind) = Qlist(indD-1,ind);
                deltaList(indD,ind) = deltaList(indD-1,ind);
                Dlist(indD,ind) = Dlist(indD-1,ind);
            else
                
                Qlist(indD,ind) = Q_fun(Ivec);
                deltaList(indD,ind) = delta_fun(Ivec);
                Dlist(indD,ind) = D_fun(Ivec);
            end
        else
            Qlist(indD,ind) = Qlist(1,ind);
            deltaList(indD,ind) = deltaList(1,ind);
            Dlist(indD,ind) = Dlist(1,ind);
        end
    end
end

%% figure
Qmin = min(Qlist(1,:));
deltaMin = min(deltaList(1,:));

f1Hndl = figure();
contourf(real(deltaList)/deltaMin, real(Qlist)/Qmin, log10(real(Dlist)/Dmin), 30);
ylabel('Q/Q_{min}');
xlabel('\delta/\delta_{min}');
c = colorbar();
c.Label.String = 'D/D_{min} [dB]';
grid on;
aHndl = gca;
set(aHndl, 'xscale', 'log');
set(aHndl, 'yscale', 'log');


f2Hndl = figure();
surf(real(Qlist)/Qmin, real(deltaList)/deltaMin, real(Dlist)/Dmin);
xlabel('Q/Q_{min}');
ylabel('\delta/\delta_{min}');
zlabel('D/D_{min}');
grid on;
aHndl = gca;
set(aHndl, 'xscale', 'log');
set(aHndl, 'yscale', 'log');
set(aHndl, 'zscale', 'log');

%% export
if direction == 0
    dirName = 'broadside';
else
    dirName = 'endfire';
end
save([dirName, '.mat'], 'Qlist', 'deltaList', 'Dlist', '-mat');

zMin = min(min(Dlist))/Dmin;
yMax = max(max(deltaList))/deltaMin;
xMax = max(max(Qlist))/Qmin;

Qlist(end+1,:) = nan;
deltaList(end+1,:) = nan;
Dlist(end+1,:) = nan;

data = [real(reshape(Qlist,(nParetoPoints(1)+1)*nParetoPoints(2),1))/Qmin,...
    real(reshape(deltaList,(nParetoPoints(1)+1)*nParetoPoints(2),1))/deltaMin,...
    real(reshape(Dlist,(nParetoPoints(1)+1)*nParetoPoints(2),1))/Dmin];

% surf
fileName = [dirName, '.tsv'];
save(fileName, 'data', '-ascii');

Str = fileread(fileName);
Str2 = strrep(Str, 'NaN', '');
FID = fopen(fileName, 'w');
fwrite(FID, Str2, 'uchar');
fclose(FID);

% xy projection
data0 = data(:,1);
data0(~isnan(data0)) = 0.7;
dataZ = [data(:,1:2), data0];

fileName = [dirName, 'Z.tsv'];
save(fileName, 'dataZ', '-ascii');

Str = fileread(fileName);
Str2 = strrep(Str, 'NaN', '');
FID = fopen(fileName, 'w');
fwrite(FID, Str2, 'uchar');
fclose(FID);

% xz projection
data0(~isnan(data0)) = 16;
dataY = [data(:,1), data0, data(:,3)];

fileName = [dirName, 'Y.tsv'];
save(fileName, 'dataY', '-ascii');

Str = fileread(fileName);
Str2 = strrep(Str, 'NaN', '');
FID = fopen(fileName, 'w');
fwrite(FID, Str2, 'uchar');
fclose(FID);

% yz projection
data0(~isnan(data0)) = 7;
dataX = [data0, data(:,2:3)];

fileName = [dirName, 'X.tsv'];
save(fileName, 'dataX', '-ascii');

Str = fileread(fileName);
Str2 = strrep(Str, 'NaN', '');
FID = fopen(fileName, 'w');
fwrite(FID, Str2, 'uchar');
fclose(FID);

==> codes/minAstB1.m <==
function [primarP, dualP, Ivec] = minAstB1(A, B, verbosity)
%% minAstB1 - Solve QCQP min I'AI s.t. I'BI - 1 = 0.
% This function solves quadratic program
% min {I'*A*I}
% s.t. {I'BI - 1 = 0},
% where matrices are hermitian and B is positive definite.
%
%  INPUTS
%    A: hermitian matrix [n x n]
%    B: positive definite hermitian matrix [n x n]
%    verbosity: reporting flag (true -> report, false -> do not report)
%
%  OUTPUTS
%    primarP: value of primar problem
%    dualP: value of dual problem
%    Ivec: argmin
%
%  SYNTAX
%
%   [primarP, dualP, Ivec] = minAstB1 (A, B, verbosity)
%
% AToM package Fundamental Bounds. /info@antennatoolbox.com/
% © 2020, Jakub Liska, CTU in Prague, /jakub.liska@antennatoolbox.com/

% eigs settings
nUnknowns = size(A,1);
if nUnknowns > 10
    % Krylov subspace dimension modification
    opts.p = max(min(20, nUnknowns), ceil(0.3*nUnknowns));
end
opts.spdB = 1; % positive definite matrix
opts.disp = verbosity; % reporting flag of eigs function

[Ivec, dualP, flag] = eigs(A, B, 1, 'sr', opts); % problem solution
if flag % eigs did not converge
    if verbosity == 1
        warning('Use of full eig, eigs did not converge.');
    end
    [Imat, D] = eig(A, B, 'chol', 'vector');
    [dualP, ind] = min(D);
    Ivec = Imat(:, ind);
end
primarP = real(Ivec'*A*Ivec)/real(Ivec'*B*Ivec); % primar problem
end

==> codes/minAstBn.m <==
function [primarP, dualP, Ivec, lambda, dualGap] = minAstBn(A, lambda, verbosity, varargin)
%% minAstBm - Solve QCQP min I'AI s.t. I'B1I - 1 = 0, I'BiI + betai = 0.
% This function solves quadratic program
% min {I'*A*I}
% s.t. {I'B1I - 1 = 0}
%      {I'BiI + betai = 0}, i = 2...nCnstr
% All matrices are hermitian and matrix B1 is hermitian positive definite
% matrix. Minimal number of constraints is 2.
%
%  INPUTS
%   A: hermitian matrix [n x n]
%   lambda: initial Lagrange's multipliers [1 x nConstr]
%   verbosity: reporting flag (0 -> do not report, 1 -> report,
%     2 -> detailed report)
%   varargin: triplets of
%     matrix Bi,
%     vector bi replaced by empty [],
%     scalar betai
%
%  OUTPUTS
%   primarP: value of primar problem
%   dualP: value of dual problem
%   Ivec: argmin
%   lambda: optimal Lagrange's multipliers
%   dualGap: dual gap flag, relative toleranc of dual and primar problem
%     difference is larger then 1e-4
%
%  SYNTAX
%
%   [primarP, dualP, Ivec, lambda, dualGap] = solvers.QCQP.minAstBn(...
%     A, lambda, verbosity, varargin);
%
% AToM package Fundamental Bounds, info@antennatoolbox.com
% (c) 2020, Jakub Liska, CTU in Prague, jakub.liska@antennatoolbox.com
% mcode

% unpack cell in varargin
if all(size(varargin) == 1) && iscell(varargin{1})
   varargin = varargin{1}; 
end

nDim = size(A); % matrices dimensions
nUnknowns = nDim(1); % Ivec length
nConstr = size(varargin,2)/3; % number of constraints
nPar = nConstr - 1; % number of independent parameters

% Cholesky decomposition of positive definite matrix
cholFacB = chol(varargin{1});

opts.tol = 1e-11; % eigs convergence tolerance
opts.p = max(min(20, nUnknowns), ceil(0.3*nUnknowns)); % Krylov subspace

mat_ind = @(Mind) 3*(Mind - 1) + 1; % matrices indexes
const_ind = @(rInd) 3*rInd; % constants indexes
con_ind = @(parInd) parInd + 1; % parameter index -> constraint index

% matrices transformation
mat_symmetrization = @(M) 0.5*(M+M');
mat_transform = @(M) mat_symmetrization((cholFacB')\M/cholFacB);
A = mat_transform(A);
varargin{1} = eye(nDim);
for indT = 2:nConstr
   varargin{mat_ind(indT)} = mat_transform(varargin{mat_ind(indT)});
end

%% fminsearch
if nConstr <= 4
   tolF = 1e-9;
   tolX = 1e-6;
   maxIter = 2e3;
else
   tolF = 1e-6;
   tolX = 1e-5;
   maxIter = 1e3;
end

options = optimset('TolFun', tolF, 'MaxIter', maxIter, 'MaxFunEvals', 1e5,...
   'TolX', tolX);
if verbosity > 0
   disp(...
      ['fminsearch computation with function tolerance ', num2str(tolF),...
      ', multiplicator tolerance ', num2str(tolX)...
      ' and maximal number of iterations ', num2str(maxIter)]);
   if verbosity == 2
      options = optimset('Display', 'iter', 'PlotFcns', @optimplotfval,...
         'TolFun', tolF , 'MaxIter', maxIter, 'MaxFunEvals', 1e5, 'TolX', tolX);
   end
   tic;
end
[nuF, dualP] = fminsearch(@(mult) -dual_problem(mult), lambda(2:end), options);
if verbosity > 0
   fMinSearchTime = toc;
   disp(['fminsearch computation time: ', num2str(fMinSearchTime), ' s']);
end

%% Results
if verbosity > 0
   disp('Final evaluation');
end

dualP = -dualP; % dual problem value

% multiple algebraic eigenvalues
sumMat = A - sum_mat(nuF);
tolEig = 1e-3;
[~, dMin, nanFlag] = eigs(sumMat, 1, 'sr', opts);

if nanFlag  % eigs did not converge
   [dMin, IvecList] = full_eig(sumMat, tolEig);
else
   r = rank(sumMat - dMin*eye(nUnknowns), abs(dMin)*tolEig);
   nEig = nUnknowns - r;
   [IvecList, ~, nanFlag] = eigs(sumMat, nEig, 'sr', opts);
   if nanFlag  % eigs did not converge
      [dMin, IvecList] = full_eig(sumMat, tolEig);
   end
end

lambda = [dMin, nuF]; % values of multipliers

%% Symmetry treatement
% same eigenvalues
eigAlgebMultip = size(IvecList,2);
if eigAlgebMultip >= 2
   [primarP, Ivec] = symmetry_correction(); % mixing eigenvectors
else
   Ivec = sqrt(- varargin{3})*IvecList;
   primarP = real(Ivec'*A*Ivec); % primar function value
end

Ivec = cholFacB\Ivec; % vector transformation

%% dual gap detection
dg = 2*abs(primarP - dualP)/abs(primarP + dualP);
if dg > 1e-4
   if nargout == 5
      dualGap = true;
   else
      warning(['Dual gap: ', num2str(dg)]);
   end
else
   dualGap = false;
end

% END of function minAstBn

%% FUNCTIONS -------------------------------------------------------------------
   function M = sum_mat(mult)
      %% constraints matrices summation
      %  INPUTS:
      %     mult: independent multipliers
      %  OUTPUTS
      %     M: sum of matrices of constraints multiplied by independent
      %        multipliers
      
      M = zeros(nDim) + 1i*zeros(nDim); % initialization
      
      for ind = 2:nConstr
         M = M + mult(ind-1)*varargin{mat_ind(ind)};
      end
   end

   function dP = dual_problem(mult)
      %% dual function
      %  INPUTS
      %     mult: independent multipliers
      %  OUTPUTS
      %     dP: dual function value
      
      sumM = A - sum_mat(mult);
      [~, lam, nF] = eigs(sumM, 1, 'sr', opts);
      if nF % eigs did not converge
         Lam = eig(sumM);
         lam = min(Lam);
         if verbosity > 1
            warning('Use of full eig, eigs did not converge.');
         end
      end
      dP = -varargin{3}*lam; % dual function value
      for indPar = 1:nPar
         dP = dP - mult(indPar)*varargin{const_ind(con_ind(indPar))};
      end
      dMin = lam; % save to global variable
   end

   function [pP, I] = symmetry_correction()
      %% symmetry correction
      %  OUTPUTS
      %     pP: primar problem value
      %     I: mixed final eigenvector
      
      % initialization
      mappedMatrices = nan(eigAlgebMultip, eigAlgebMultip, nConstr);
      constraintVec = nan(nConstr, 1);
      
      for iCon = 1:nConstr
         % matrix mapping to eigenvector space
         mappedMatrices(:,:, iCon) = IvecList' * varargin{mat_ind(iCon)} * IvecList;
         % constraint vector composition
         constraintVec(iCon) = varargin{const_ind(iCon)};
      end
      
      % mixing vector initialization
      aVecF = zeros(eigAlgebMultip,1);
      aVecF(1) = 1;
      
      % constraint fitting
      conOpt = optimset('TolFun', 1e-14, 'TolX', 1e-14, 'MaxIter', 1e4,...
         'MaxFunEvals', 1e5);
      if verbosity > 0
         disp(...
            'symmetry treatment: constraint fitting with tolerance 1e-15 and maximal number of iterations 1e4'...
            );
         if verbosity == 2
            conOpt = optimset('Display', 'iter', 'PlotFcns', @optimplotfval,...
               'TolFun', 1e-14, 'TolX', 1e-14, 'MaxIter', 1e4,...
               'MaxFunEvals', 1e5);
         end
      end
      aVecF = fminsearch(@(aVec) constraint_fitting(...
         mappedMatrices, constraintVec, aVec), aVecF, conOpt);
      
      % mixing final eigenvector
      I = IvecList*aVecF;
      
      % primar problem evaluation
      pP = real(I'*A*I);
   end

   function val = constraint_fitting(mMat, conVec, aVec)
      %% constraint fitting function
      %  INPUTS
      %     mMat: mapped constraint matrices
      %        [eigAlgMultip x eigAlgMultip x nconstr]
      %     conVec: vector of constraints constants
      %     aVec: mixing vector
      %  OUTPUTS
      %     val: matric of constraint fitting
      
      for iConstr = 1:nConstr % constraint evaluation
         conVec(iConstr) = conVec(iConstr) + aVec'*mMat(:,:, iConstr)*aVec;
      end
      val = norm(conVec); % fitting norm
   end

   function [dMin, Ilist] = full_eig(Amat, tol)
      %% eig function for same smallest eigenvalues and vectors
      %  INPUTS:
      %     Amat: matrix
      %     tol: eigenvalue diference tolerance
      %  OUTPUTS:
      %     dMin: minimal eigenvalue
      %     Ilist: eigenvectors
      
      cmpr_fun = @(minV, cmprV) abs(minV - cmprV)./abs(minV) < tol;
      if verbosity > 1
         warning('Use of full eig, eigs did not converge.');
      end
      [Imat, D] = eig(Amat, 'vector');
      dMin = min(D);
      sameEigV = cmpr_fun(dMin, D);
      Ilist = reshape(Imat(... choose corespondin eigenvectors
         repmat(sameEigV.', nUnknowns, 1)),... % logical indexing
         nUnknowns, sum(sameEigV)); % reshape to vectors
   end
end

==> codes/minDeltaSelfRes.m <==
function [dOpt, Ivec, lambdaVec, tocTime] = minDeltaSelfRes(OP, varargin)
%% minDeltaSelfRes - minimal delta with power constraints
% This function minimizes dissipation factor constrained by ohmic losses and
% selfresonance. Mathematicaly this function solves the following problem
% min { x'*(-OP.R0)*x },
% s.t. { x'*OP.Rmat*x + (-1) = 0 }
%      { x'*(OP.X0 + OP.Xmat)*x = 0 }
%
%  INPUTS
%   OP: structure of matrix operators R0, Rmat, X0
%   varargin: 'lambdaVec', initial Lagrange's multipiers,
%     'verbosity', reporting flag (0 -> do not report, 1 -> report,
%        2 -> detailed report, 3 -> widely detailed report)
%
%  OUTPUTS
%   dOpt: minimum of dual function
%   Ivec: argmin vector
%   lambdaVec: optimal value of Lagrange's multipliers
%   tocTime: duration of evaluation
%
%  SYNTAX
%
%   [Qopt, Ivec, lambdaVec, tocTime] = minDeltaSelfRes(OP)
%   [Qopt, Ivec, lambdaVec, tocTime] = minDeltaSelfRes(OP, varargin)
%
% AToM package Fundamental Bounds, info@antennatoolbox.com
% (c) 2021, Jakub Liska, CTU in Prague, jakub.liska@antennatoolbox.com
% mcode

% initialization
lambdaVec = zeros(1,2);
verbosity = 0;

if size(varargin,2) >= 2
   for inputInd = 1:2:size(varargin,2) - 1
      switch varargin{1,inputInd}
         case 'lambdaVec'
            lambdaVec = reshape(varargin{1, inputInd + 1}, 1, 2);
         case 'verbosity'
            verbosity = varargin{1, inputInd + 1};
         otherwise
            warning(['Unknown input ', varargin{1,inputInd}],...
               ', default values used!');
      end
   end
else
   disp('Default values used.');
end

% evaluation
t0 = tic;
[~, triplets] = solvers.normalizeTriplet(- OP.R0, [], 0,...
    OP.Rmat, [], 0,...
    OP.X0 + OP.Xmat, [], 0);
[~, ~, Ivec, lambdaVec] = solvers.QCQP.minAstBn( triplets{1},...
   lambdaVec, verbosity,...
   triplets{4}, {}, - 1,...
   triplets{7:end});
tocTime = toc(t0);

dOpt = real((Ivec'*OP.Rmat*Ivec)/(Ivec'*OP.R0*Ivec)); % optimal value
end

==> codes/minQselfRes.m <==
function [Qopt, Ivec, lambdaVec, tocTime] = minQselfRes(OP, varargin)
%% minQselfrRes - Optimal Q with power constraints
% This function minimizes Q-factor constrained by complex power conservation and
% selfresonance. Mathematicaly this function solves the following problem
% min { x'*(-OP.R0)*x },
% s.t. { x'*OP.omW*x + (-1) = 0 },
%      { x'*(OP.X0 + OP.Xmat)*x = 0 }.
%
%  INPUTS
%   OP: structure of matrix operators R0, omW, X0
%   varargin: 'lambdaVec', initial Lagrange's multipiers,
%     'verbosity', reporting flag (0 -> do not report, 1 -> report,
%        2 -> detailed report, 3 -> widely detailed report)
%
%  OUTPUTS
%   Qopt: minimum of primar function
%   Ivec: argmin vector
%   lambdaVec: optimal value of Lagrange's multipliers
%   tocTime: duration of evaluation
%
%  SYNTAX
%
%   [Qopt, Ivec, lambdaVec, tocTime] = minQselfRes(OP)
%   [Qopt, Ivec, lambdaVec, tocTime] = minQselfRes(OP, varargin)
%
% AToM package Fundamental Bounds, info@antennatoolbox.com
% (c) 2021, Jakub Liska, CTU in Prague, jakub.liska@antennatoolbox.com
% mcode

% initialization
lambdaVec = zeros(1,2);
verbosity = 0;

if size(varargin,2) >= 2
   for inputInd = 1:2:size(varargin,2) - 1
      switch varargin{1,inputInd}
         case 'lambdaVec'
            lambdaVec = reshape(varargin{1, inputInd + 1}, 1, 2);
         case 'verbosity'
            verbosity = varargin{1, inputInd + 1};
         otherwise
            warning(['Unknown input ', varargin{1,inputInd},...
               ', default values used!']);
      end
   end
else
   disp('Default values used.');
end

% evaluation
t0=tic;
[~, triplets] = solvers.normalizeTriplet(- OP.R0, [], 0,...
    OP.omW, [], 0,...
    OP.X0 + OP.Xmat, [], 0);
[~, ~, Ivec, lambdaVec] = solvers.QCQP.minAstBn( triplets{1},...
   lambdaVec, verbosity,...
   triplets{4}, {}, - 1,...
   triplets{7:end});
tocTime = toc(t0);

Qopt = 0.5*real(((Ivec'*OP.omW*Ivec) + abs(Ivec'*OP.X0*Ivec))/...
   (Ivec'*OP.R0*Ivec)); % optimal value
end
